A five-species counterexample to the Hofbauer--Kon--Saito conjecture on qualitative permanence

Hofbauer, Kon and Saito showed that a Lotka-Volterra interaction matrix $A$ with negative diagonal can be qualitatively permanent only if (C1) every cycle of length $\ge 2$ of $A$ is nonpositive and (C2) every negative cycle contains exactly one negative entry. They conjectured that these conditions are also sufficient, and proved this for $n\le 3$. We give a $5\times 5$ integer matrix with seven nonzero off-diagonal entries that satisfies (C1) and (C2) but is not qualitatively permanent. For an explicit integer growth vector, in which one species is an obligate consumer as the definition allows, the system has an interior equilibrium, and an asymptotically stable heteroclinic cycle on the boundary of the orthant attracts an open set of interior orbits. Adding non-interacting species gives counterexamples for every $n\ge 5$. The interactions form a one-way feedback loop together with a predator of two prey. The verification is elementary except for one heteroclinic connection, which lies in a face that is not Volterra-Lyapunov stable. For it we prove a connection lemma based on invasion graphs, which reduces the question to a smaller, stable face. The failure is robust. It persists under small perturbations, including weak additional interactions, so every sign pattern that satisfies (C1) and (C2) and contains ours is a counterexample, and it occurs for an open cone of growth vectors. For $n\ge 6$ there are also counterexamples in which every species grows when alone. Finally, we announce that the conjecture holds for $n=4$ and that, for $n=5$, four minimal sign patterns characterise its failure.

==> anc/expected_output.txt <==
nonzero cycles of A: Tuple{Vector{Int64}, Rational{BigInt}}[([1, 2], -2), ([1, 3], -2), ([2, 4, 5], -3456)]
x* = Rational{BigInt}[24797//10376, 1759//10376, 6331//10376, 229//1297, 89//2594] = Rational{BigInt}[24797, 1759, 6331, 1832, 356] / 10376
F[1, 3] = Rational{BigInt}[7//3, 2//3]  rates Tuple{Int64, Rational{BigInt}}[(2, -5//3), (4, 1), (5, -2)]  char. poly. of diag(x)A_II: (1//1)s^2 + (3//1)s^1 + (14//3)s^0 (Hurwitz)
F[1, 3, 4] = Rational{BigInt}[7//3, 2//3, 1]  rates Tuple{Int64, Rational{BigInt}}[(2, 31//3), (5, -2)]  char. poly. of diag(x)A_II: (1//1)s^3 + (4//1)s^2 + (23//3)s^1 + (14//3)s^0 (Hurwitz)
F[1, 2, 4] = Rational{BigInt}[17//4, 13//4, 1]  rates Tuple{Int64, Rational{BigInt}}[(3, -5//4), (5, 37)]  char. poly. of diag(x)A_II: (1//1)s^3 + (47//4)s^2 + (66//1)s^1 + (221//4)s^0 (Hurwitz)
F[1, 2, 5] = Rational{BigInt}[5//4, 1//4, 1]  rates Tuple{Int64, Rational{BigInt}}[(3, 7//4), (4, -23)]  char. poly. of diag(x)A_II: (1//1)s^3 + (11//4)s^2 + (3//1)s^1 + (5//4)s^0 (Hurwitz)
VL on [1, 3, 4] with D = diag(1//1, 2//1, 1//1):  -(DA+A'D) = Rational{BigInt}[2 0 0; 0 4 0; 0 0 2]
VL on [1, 2, 3, 4] with D = diag(1//1, 1//2, 2//1, 10//1):  -(DA+A'D) = Rational{BigInt}[2 0 0 0; 0 2 0 -6; 0 0 4 0; 0 -6 0 20]
VL on [1, 2, 3, 5] with D = diag(1//1, 1//2, 2//1, 1//48):  -(DA+A'D) = Rational{BigInt}[2 0 0 0; 0 2 0 -1//4; 0 0 4 0; 0 -1//4 0 1//24]
VL on [1, 2, 5] with D = diag(1//1, 1//2, 1//48):  -(DA+A'D) = Rational{BigInt}[2 0 0; 0 2 -1//4; 0 -1//4 1//24]
equilibrium with support K: Rational{BigInt}[4049//3460, 589//3460, -23//865, 37//865] (feasible: false)
face {1,2,4,5}, certificate of (d)(ii): at every vertex T,
   T = Int64[]:  λ1 = 1//1 > 0;  x1 = 0//1 <= 1, λ2 = 3//1 >= 1
   T = [1]:  x1 = 1//1 <= 1, λ2 = 1//1 >= 1
   T = [2]:  λ1 = 5//2 > 0;  x2 = 3//2 >= 1/4, λ5 = 16//1 >= 1
   T = [4]:  λ1 = 1//1 > 0;  x1 = 0//1 <= 1, λ2 = 15//1 >= 1
   T = [1, 2]:  x2 = 1//4 >= 1/4, λ5 = 1//1 >= 1
   T = [1, 4]:  x1 = 1//1 <= 1, λ2 = 13//1 >= 1
   T = [2, 4]:  λ1 = 17//2 > 0;  x2 = 15//2 >= 1/4, λ5 = 88//1 >= 1
   T = [2, 5]:  λ1 = 5//2 > 0;  5 present => 2 present
   T = [1, 2, 4]:  x2 = 13//4 >= 1/4, λ5 = 37//1 >= 1
   T = [1, 2, 5]:  5 present => 2 present
   hence S ∩ {1,2,5} ⊆ T along each of the 26 edges
face {1,2,4,5}: 10 feasible equilibria, 26 IG edges; 1, 2, 5 never lost; acyclic
   FInt64[] = Rational{BigInt}[], rates Tuple{Int64, Rational{BigInt}}[(1, 1), (2, 3), (4, 1), (5, -2)]
   F[1] = Rational{BigInt}[1], rates Tuple{Int64, Rational{BigInt}}[(2, 1), (4, 1), (5, -2)]
   F[2] = Rational{BigInt}[3//2], rates Tuple{Int64, Rational{BigInt}}[(1, 5//2), (4, 1), (5, 16)]
   F[4] = Rational{BigInt}[1], rates Tuple{Int64, Rational{BigInt}}[(1, 1), (2, 15), (5, -2)]
   F[1, 2] = Rational{BigInt}[5//4, 1//4], rates Tuple{Int64, Rational{BigInt}}[(4, 1), (5, 1)]
   F[1, 4] = Rational{BigInt}[1, 1], rates Tuple{Int64, Rational{BigInt}}[(2, 13), (5, -2)]
   F[2, 4] = Rational{BigInt}[15//2, 1], rates Tuple{Int64, Rational{BigInt}}[(1, 17//2), (5, 88)]
   F[2, 5] = Rational{BigInt}[3//2, 16], rates Tuple{Int64, Rational{BigInt}}[(1, 5//2), (4, -383)]
   F[1, 2, 4] = Rational{BigInt}[17//4, 13//4, 1], rates Tuple{Int64, Rational{BigInt}}[(5, 37)]
   F[1, 2, 5] = Rational{BigInt}[5//4, 1//4, 1], rates Tuple{Int64, Rational{BigInt}}[(4, -23)]
C = Rational{BigInt}[1 -5//3 -2 0; 0 31//3 -2 0; 0 0 37 -5//4; -23 0 0 7//4]
leading minors Rational{BigInt}[1, 31//3, 1147//3, -251//12]
C p = Rational{BigInt}[13//3, 1//3, 19, 15]
loop gain g = 8280//8029 > 1;  det C = c1 c2 c3 c4 (1 - g) = -251//12
secant ratio |a24 a45 a52| / |a22 a44 a55| = 1728//1 > 8
ALL HAND CHECKS PASSED


==> anc/hks_certificates.jl <==
# Supplementary script for "A five-species counterexample to the Hofbauer-Kon-Saito conjecture on qualitative
# permanence". Certifies, in exact rational arithmetic, an asymptotically stable heteroclinic cycle with an interior
# equilibrium for each example of hks_certificates_data.jl: one for each motif M1-M4 (Proposition 6.1), the normalised
# example of Proposition 5.4, and the six-species example with r >> 0 of Proposition 5.5.
# Julia standard library only (tested with Julia 1.13).
# Run:  julia hks_certificates.jl
#
# For each example the script checks, and prints, every hypothesis of the argument of Section 4:
#   - the sign pattern of A is the stated motif; a_ii < 0; (C1) and (C2), by listing all nonzero cycles;
#   - -A is a P-matrix (all principal minors positive) and the interior equilibrium x* = -A^{-1} r is positive;
#   - every equilibrium F_k of the cycle is feasible, internally stable (Routh-Hurwitz on the exact characteristic
#     polynomial), has exactly one positive invasion rate (the invader j_k) and all other rates negative;
#   - every connection F_k -> F_{k+1} lies in the proper face K = supp F_k + j_k, contains j_k, and the species lost
#     have negative rates at F_{k+1}; it is then given by Lemma 3.1 with either
#       Lemma 2.1: A_KK is VL-stable, with an exact diagonal certificate D (Sylvester's criterion), or
#       Lemma 3.2: the invasion graph of the face system on K is acyclic with all rates nonzero (exact), and
#                  A_JJ is VL-stable on the target support J, with an exact certificate D;
#   - the cycle is simple, and a vector q >> 0 with C q << 0 exists (Theorem 2.2 with p = -q, Proposition 2.3).
# A numerical search proposes D and q; every printed certificate is then verified in exact arithmetic.
using LinearAlgebra, Random
include(joinpath(@__DIR__, "hks_certificates_data.jl"))

"Coefficients c_0, ..., c_k of det(sI - M), c_k = 1 (Faddeev-LeVerrier, exact for rational M)."
function charpoly(M)
    k = size(M, 1); c = zeros(eltype(M), k + 1); c[k + 1] = 1; N = zero(M)
    for m in 1:k
        N = M * N + c[k - m + 2] * I(k)
        c[k - m + 1] = -tr(M * N) / m
    end
    return c
end
"Routh-Hurwitz: all eigenvalues of M in the open left half-plane, decided exactly."
function hurwitz(M)
    k = size(M, 1); c = charpoly(M); a = [c[k + 1 - t] for t in 0:k]
    any(<=(0), a) && return false
    H = [(0 <= 2j - i <= k ? a[2j - i + 1] : zero(a[1])) for i in 1:k, j in 1:k]
    return all(det(H[1:p, 1:p]) > 0 for p in 1:k)
end
pd(S) = all(det(S[1:p, 1:p]) > 0 for p in 1:size(S, 1))          # Sylvester
subsets(K) = [[K[t] for t in eachindex(K) if (m >> (t - 1)) & 1 == 1] for m in 0:(1 << length(K)) - 1]
perms(v) = length(v) <= 1 ? [copy(v)] : [[v[i]; p] for i in eachindex(v) for p in perms(deleteat!(copy(v), i))]
signstr(A) = join([join([x > 0 ? '+' : x < 0 ? '-' : '0' for x in A[i, :]]) for i in 1:size(A, 1)], "/")

"Exact VL certificate: rational d > 0 with -(D M + M' D) positive definite, or nothing."
function vl_cert(M)
    k = size(M, 1); Mf = Float64.(M); rng = MersenneTwister(1)
    φ(y) = (d = exp.(y .- maximum(y)); -eigmax(Symmetric(Diagonal(d) * Mf + Mf' * Diagonal(d))))
    best = zeros(k); fb = φ(best)
    for start in (zeros(k), -log.(abs.(diag(Mf))), [randn(rng, k) for _ in 1:5]...)
        y = copy(start); fy = φ(y); σ = 1.0
        for _ in 1:4000
            z = y .+ σ .* randn(rng, k); fz = φ(z)
            fz > fy ? (y = z; fy = fz; σ *= 1.2) : (σ *= 0.97)
            σ < 1e-6 && break
        end
        fy > fb && (best = y; fb = fy)
    end
    fb > 0 || return nothing
    for digits in (2, 3, 5, 8)
        d = [rationalize(BigInt, round(x; sigdigits = digits)) for x in exp.(best .- maximum(best))]
        all(d .> 0) && pd(-(Diagonal(d) * M + M' * Diagonal(d))) && return d
    end
    return nothing
end

"Invasion graph of the face system on K, exact: (number of vertices, number of edges, acyclic, rates nonzero)."
function face_ig(A, r, K)
    n = length(r); V = Dict{Vector{Int},Vector{eltype(A)}}()
    for L in subsets(K)
        length(L) == length(K) && continue
        x = zeros(eltype(A), n)
        if !isempty(L)
            det(A[L, L]) == 0 && continue
            x[L] = -(A[L, L] \ r[L]); all(x[L] .> 0) || continue
        end
        V[L] = r + A * x
    end
    nz = all(V[L][i] != 0 for L in keys(V) for i in setdiff(K, L))
    E = [(S, T) for S in keys(V) for T in keys(V) if S != T && all(V[S][j] > 0 for j in setdiff(T, S)) &&
         all(V[T][i] < 0 for i in setdiff(S, T))]
    indeg = Dict(L => count(e -> e[2] == L, E) for L in keys(V)); queue = [L for L in keys(V) if indeg[L] == 0]; seen = 0
    while !isempty(queue)
        S = pop!(queue); seen += 1
        for (S2, T) in E; S2 == S && (indeg[T] -= 1; indeg[T] == 0 && push!(queue, T)); end
    end
    return length(V), length(E), seen == length(V), nz
end

fmt(x) = string(x)
function check(ex)
    A, r, sup = ex.A, ex.r, ex.cycle; n = length(r); m = length(sup)
    println("=== ", ex.name, ":  n = $n, cycle ", join(["{" * join(I, ",") * "}" for I in sup], " -> "))
    @assert signstr(A) == ex.motif; println("sign pattern of A: ", signstr(A), " (the stated motif)")
    @assert all(A[i, i] < 0 for i in 1:n)
    cycles = Tuple{Vector{Int},eltype(A)}[]
    for S in subsets(collect(1:n))
        length(S) >= 2 || continue
        for p in perms(S[2:end])
            c = [S[1]; p]; e = [A[c[t], c[mod1(t + 1, length(c))]] for t in eachindex(c)]
            all(!=(0), e) || continue
            @assert prod(e) < 0 && count(<(0), e) == 1            # (C1) and (C2)
            push!(cycles, (c, prod(e)))
        end
    end
    println("(C1), (C2): nonzero cycles ", join(["(" * join(c, ",") * ") = " * fmt(v) for (c, v) in cycles], ", "),
            "; each negative with one negative entry")
    @assert all(det(-A[S, S]) > 0 for S in subsets(collect(1:n)) if !isempty(S))
    println("-A is a P-matrix: all $(2^n - 1) principal minors positive")
    xs = -(A \ r); @assert all(xs .> 0); println("interior equilibrium x* = ", fmt.(xs), " > 0")
    eq(I) = (x = zeros(eltype(A), n); x[I] = -(A[I, I] \ r[I]); x)
    F = [eq(I) for I in sup]; λ = [r + A * x for x in F]; js = Int[]
    for k in 1:m
        I = sup[k]; out = [j for j in 1:n if !(j in I)]
        @assert all(F[k][I] .> 0)
        inv = [j for j in out if λ[k][j] > 0]
        @assert length(inv) == 1 && all(λ[k][j] < 0 for j in out if j != inv[1])
        @assert hurwitz(Diagonal(F[k][I]) * A[I, I])
        push!(js, inv[1])
        println("F", I, " = ", fmt.(F[k][I]), "; rates ", join(["λ$j = " * fmt(λ[k][j]) for j in out], ", "),
                "; invader $(inv[1]); internally stable (Routh-Hurwitz)")
    end
    for k in 1:m
        I, J, j = sup[k], sup[mod1(k + 1, m)], js[k]; K = sort(union(I, [j]))
        @assert length(K) < n && issubset(J, K) && j in J
        lost = setdiff(K, J); @assert all(λ[mod1(k + 1, m)][i] < 0 for i in lost)
        head = "connection F$I -> F$J in K = $K (" * (isempty(lost) ? "no species lost" : "lost $(lost), rates < 0 at the target") * "): "
        D = vl_cert(A[K, K])
        if D !== nothing
            println(head, "Lemma 2.1, A_KK VL-stable with D = diag(", join(fmt.(D), ", "), ")")
        else
            nv, ne, acyc, nz = face_ig(A, r, K); DJ = vl_cert(A[J, J])
            @assert acyc && nz && DJ !== nothing
            println(head, "Lemma 3.2, A_KK not VL by our search; face invasion graph: $nv vertices, $ne edges, ",
                    "acyclic, all rates nonzero; A_JJ VL-stable with D = diag(", join(fmt.(DJ), ", "), ")")
        end
    end
    @assert allunique(js)
    cols = [j for j in 1:n if any(!(j in I) for I in sup)]; @assert Set(cols) == Set(js)
    C = [!(js[p] in sup[k]) ? λ[k][js[p]] : zero(eltype(A)) for k in 1:m, p in 1:m]
    @assert all(sum(C[k, :] .> 0) == 1 for k in 1:m) && all(sum(C[:, p] .> 0) == 1 for p in 1:m)
    d = diag(C); Nm = Float64.((Diagonal(d) - C) ./ d); ev = eigen(Nm); i = argmax(abs.(ev.values))
    ρ = real(ev.values[i]); v = abs.(real.(ev.vectors[:, i])); v ./= maximum(v)
    q = nothing
    for δ in (0.0, 1e-3, 1e-2, 1e-1), digits in (3, 5, 8)
        qq = [rationalize(BigInt, round(x + δ; sigdigits = digits)) for x in v]
        all(qq .> 0) && all(C * qq .< 0) && (q = qq; break)
    end
    @assert q !== nothing
    println("simple cycle, invaders ", js, "; characteristic matrix C = ", fmt.(C))
    println("rho(D^-1 N) = ", round(ρ; digits = 4), " > 1; certificate q = (", join(fmt.(q), ", "), ") >> 0 with C q = (",
            join(fmt.(C * q), ", "), ") << 0")
    println("CERTIFIED: asymptotically stable heteroclinic cycle, interior equilibrium; not permanent\n")
end

foreach(check, EXAMPLES)
println("ALL CERTIFICATES VERIFIED")


==> anc/hks_certificates_data.jl <==
# Data for hks_certificates.jl: one attracting heteroclinic cycle for each motif M1-M4 of the article, a normalised
# M1 example with loop ratio 27, and a six-species example with r >> 0.
# Convention of the article: dx_i/dt = x_i (r_i + (A x)_i). Each entry gives the
# motif (signs of A, rows separated by "/"), A, r and the supports of the equilibria along the cycle.
# The M2-M4 examples were found by search and rounded to rationals; they are certified by hks_certificates.jl.
R = Rational{BigInt}
B2 = R[449//1000 -29//10 -353//100 0 0; 0 487//1000 -37//100 -147//100 0; 29//2 0 59//250 0 0;
       0 0 0 9//5 149//100; 0 -48//5 0 0 417//100]
B3 = R[59//100 -123//100 -171//50 0 0; 0 109//100 0 0 547//100; 309//50 0 783//1000 23//10 0;
       0 0 -177//50 397//1000 0; -113//10 0 0 0 531//1000]
B4 = R[34553//2500 0 -150149//2500 0 0; 0 4013//2000000000 -27627//5000 -3567//125 0;
       26957//25000 0 322547//10000000 -58197//6250 -178977//5000000; 0 986511//10000 0 293//625 0;
       0 0 574287//1000000 0 244137//5000000]
A1 = R[-1 1 2 0 0; -2 -2 0 12 0; -1 0 -1 0 0; 0 0 0 -1 -24; 0 12 0 0 -1]
A6 = R[-1 1 2 0 0 0; -2 -2 0 12 0 0; -1 0 -1 0 0 0; 0 0 0 -1 -24 0; 0 12 0 0 -1 -3; 0 0 0 0 0 -1]
EXAMPLES = [
    (name = "M1 (Theorem 1.2)", motif = "-++00/--0+0/-0-00/000--/0+00-",
     A = A1, r = R[1, 3, 3, 1, -2],
     cycle = [[1, 3], [1, 3, 4], [1, 2, 4], [1, 2, 5]]),
    (name = "M2", motif = "-++00/0-++0/-0-00/000--/0+00-",
     A = -B2, r = R[-39//25, -331//1000, 21//25, 233//250, -11//25],
     cycle = [[1, 3], [1, 3, 4], [1, 2, 4], [2, 4, 5], [2, 3, 5]]),
    (name = "M3", motif = "-++00/0-00-/-0--0/00+-0/+000-",
     A = -B3, r = R[-8//5, 3//2, 33//25, -58//125, -109//125],
     cycle = [[1, 2, 3], [1, 3, 5], [3, 4], [2, 3, 4]]),
    (name = "M4", motif = "-0+00/0-++0/-0-++/0-0-0/00-0-",
     A = -B4, r = R[-131381//100000, -42343//200, -180711//1000, 24787//100, 68337//200],
     cycle = [[2, 4], [2, 4, 5], [2, 3, 5], [1, 3, 5], [1, 3, 4]]),
    (name = "M1, normalised: diagonal -1, entries of modulus <= 6, loop ratio 27", motif = "-++00/--0+0/-0-00/000--/0+00-",
     A = R[-1 3 6 0 0; -3 -1 0 3 0; -6 0 -1 0 0; 0 0 0 -1 -3; 0 3 0 0 -1], r = R[1, 9, 19, 1, -1],
     cycle = [[1, 3], [1, 3, 4], [1, 2, 4], [1, 2, 5]]),
    (name = "M1 + species 6 harming 5, r >> 0", motif = "-++000/--0+00/-0-000/000--0/0+00--/00000-",
     A = A6, r = R[1, 3, 3, 1, 1, 1],
     cycle = [[1, 3, 6], [1, 3, 4, 6], [1, 2, 4, 6], [1, 2, 5, 6]]),
]


==> anc/hks_certificates_expected_output.txt <==
=== M1 (Theorem 1.2):  n = 5, cycle {1,3} -> {1,3,4} -> {1,2,4} -> {1,2,5}
sign pattern of A: -++00/--0+0/-0-00/000--/0+00- (the stated motif)
(C1), (C2): nonzero cycles (1,2) = -2//1, (1,3) = -2//1, (2,4,5) = -3456//1; each negative with one negative entry
-A is a P-matrix: all 31 principal minors positive
interior equilibrium x* = ["24797//10376", "1759//10376", "6331//10376", "229//1297", "89//2594"] > 0
F[1, 3] = ["7//3", "2//3"]; rates λ2 = -5//3, λ4 = 1//1, λ5 = -2//1; invader 4; internally stable (Routh-Hurwitz)
F[1, 3, 4] = ["7//3", "2//3", "1//1"]; rates λ2 = 31//3, λ5 = -2//1; invader 2; internally stable (Routh-Hurwitz)
F[1, 2, 4] = ["17//4", "13//4", "1//1"]; rates λ3 = -5//4, λ5 = 37//1; invader 5; internally stable (Routh-Hurwitz)
F[1, 2, 5] = ["5//4", "1//4", "1//1"]; rates λ3 = 7//4, λ4 = -23//1; invader 3; internally stable (Routh-Hurwitz)
connection F[1, 3] -> F[1, 3, 4] in K = [1, 3, 4] (no species lost): Lemma 2.1, A_KK VL-stable with D = diag(7//10, 1//1, 16//25)
connection F[1, 3, 4] -> F[1, 2, 4] in K = [1, 2, 3, 4] (lost [3], rates < 0 at the target): Lemma 2.1, A_KK VL-stable with D = diag(27//500, 27//1000, 17//100, 1//1)
connection F[1, 2, 4] -> F[1, 2, 5] in K = [1, 2, 4, 5] (lost [4], rates < 0 at the target): Lemma 3.2, A_KK not VL by our search; face invasion graph: 10 vertices, 26 edges, acyclic, all rates nonzero; A_JJ VL-stable with D = diag(1//1, 1//1, 3//125)
connection F[1, 2, 5] -> F[1, 3] in K = [1, 2, 3, 5] (lost [2, 5], rates < 0 at the target): Lemma 2.1, A_KK VL-stable with D = diag(1//1, 1//1, 1//1, 23//1000)
simple cycle, invaders [4, 2, 5, 3]; characteristic matrix C = ["1//1" "-5//3" "-2//1" "0//1"; "0//1" "31//3" "-2//1" "0//1"; "0//1" "0//1" "37//1" "-5//4"; "-23//1" "0//1" "0//1" "7//4"]
rho(D^-1 N) = 1.0099 > 1; certificate q = (48//625, 641//100000, 67//2000, 1//1) >> 0 with C q = (-53//60000, -229//300000, -21//2000, -41//2500) << 0
CERTIFIED: asymptotically stable heteroclinic cycle, interior equilibrium; not permanent

=== M2:  n = 5, cycle {1,3} -> {1,3,4} -> {1,2,4} -> {2,4,5} -> {2,3,5}
sign pattern of A: -++00/0-++0/-0-00/000--/0+00- (the stated motif)
(C1), (C2): nonzero cycles (1,3) = -10237//200, (1,2,3) = -31117//2000, (2,4,5) = -65709//3125; each negative with one negative entry
-A is a P-matrix: all 31 principal minors positive
interior equilibrium x* = ["3072310516100//57615048513297", "6455924481406//32008360285165", "16305670625930//57615048513297", "1907831257827317//8642257276994550", "6891107409500//19205016171099"] > 0
F[1, 3] = ["72140//1424749", "638810//1424749"]; rates λ2 = -235232219//1424749000, λ4 = 233//250, λ5 = -11//25; invader 4; internally stable (Routh-Hurwitz)
F[1, 3, 4] = ["72140//1424749", "638810//1424749", "233//450"]; rates λ2 = 1592234506//2671404375, λ5 = -11//25; invader 2; internally stable (Routh-Hurwitz)
F[1, 2, 4] = ["1463000//655989", "6452//7305", "233//450"]; rates λ3 = -516561731//16399725, λ5 = 3915//487; invader 5; internally stable (Routh-Hurwitz)
F[2, 4, 5] = ["3493594//20568585", "173664937//617057550", "391500//1371239"]; rates λ1 = -4391114//4113717, λ3 = 21//25; invader 3; internally stable (Routh-Hurwitz)
F[2, 3, 5] = ["58171//28733", "210//59", "54579908//11981661"]; rates λ1 = 12122138//718325, λ4 = -17539288717//2995415250; invader 1; internally stable (Routh-Hurwitz)
connection F[1, 3] -> F[1, 3, 4] in K = [1, 3, 4] (no species lost): Lemma 2.1, A_KK VL-stable with D = diag(1//1, 6//25, 97//100)
connection F[1, 3, 4] -> F[1, 2, 4] in K = [1, 2, 3, 4] (lost [3], rates < 0 at the target): Lemma 3.2, A_KK not VL by our search; face invasion graph: 10 vertices, 23 edges, acyclic, all rates nonzero; A_JJ VL-stable with D = diag(21//1000, 81//100, 1//1)
connection F[1, 2, 4] -> F[2, 4, 5] in K = [1, 2, 4, 5] (lost [1], rates < 0 at the target): Lemma 2.1, A_KK VL-stable with D = diag(2//125, 1//1, 17//20, 8//125)
connection F[2, 4, 5] -> F[2, 3, 5] in K = [2, 3, 4, 5] (lost [4], rates < 0 at the target): Lemma 2.1, A_KK VL-stable with D = diag(21//100, 1//1, 3//20, 7//500)
connection F[2, 3, 5] -> F[1, 3] in K = [1, 2, 3, 5] (lost [2, 5], rates < 0 at the target): Lemma 3.2, A_KK not VL by our search; face invasion graph: 5 vertices, 6 edges, acyclic, all rates nonzero; A_JJ VL-stable with D = diag(1//1, 6//25)
simple cycle, invaders [4, 2, 5, 3, 1]; characteristic matrix C = ["233//250" "-235232219//1424749000" "-11//25" "0//1" "0//1"; "0//1" "1592234506//2671404375" "-11//25" "0//1" "0//1"; "0//1" "0//1" "3915//487" "-516561731//16399725" "0//1"; "0//1" "0//1" "0//1" "21//25" "-4391114//4113717"; "-17539288717//2995415250" "0//1" "0//1" "0//1" "12122138//718325"]
rho(D^-1 N) = 1.0097 > 1; certificate q = (149//250, 731//1000, 1//1, 129//500, 41//200) >> 0 with C q = (-7436135561//1424749000000, -5747250557//1335702187500, -239216933//2733287500, -27042568//12855365625, -5675400377//187213453125) << 0
CERTIFIED: asymptotically stable heteroclinic cycle, interior equilibrium; not permanent

=== M3:  n = 5, cycle {1,2,3} -> {1,3,5} -> {3,4} -> {2,3,4}
sign pattern of A: -++00/0-00-/-0--0/00+-0/+000- (the stated motif)
(C1), (C2): nonzero cycles (1,3) = -52839//2500, (3,4) = -4071//500, (1,2,5) = -7602753//100000; each negative with one negative entry
-A is a P-matrix: all 31 principal minors positive
interior equilibrium x* = ["59105769141818//722658271619699", "637839194220154//722658271619699", "356652131135440//2167974814859097", "215456112615312//722658271619699", "71068132674512//722658271619699"] > 0
F[1, 2, 3] = ["1851770//8719019", "150//109", "249680//26157057"]; rates λ4 = -468875302//1089877375, λ5 = 1665252054//1089877375; invader 5; internally stable (Routh-Hurwitz)
F[1, 3, 5] = ["12080//79991", "118520//239973", "7416872//4719469"]; rates λ2 = -1674554317//235973450, λ4 = 12842222//9998875; invader 4; internally stable (Routh-Hurwitz)
F[3, 4] = ["1591240//8452851", "1436496//2817617"]; rates λ1 = -13470868//14088085, λ2 = 3//2, λ5 = -109//125; invader 2; internally stable (Routh-Hurwitz)
F[2, 3, 4] = ["150//109", "1591240//8452851", "1436496//2817617"]; rates λ1 = 2261854141//3071202530, λ5 = -109//125; invader 1; internally stable (Routh-Hurwitz)
connection F[1, 2, 3] -> F[1, 3, 5] in K = [1, 2, 3, 5] (lost [2], rates < 0 at the target): Lemma 3.2, A_KK not VL by our search; face invasion graph: 9 vertices, 17 edges, acyclic, all rates nonzero; A_JJ VL-stable with D = diag(1//1, 11//20, 49//10000)
connection F[1, 3, 5] -> F[3, 4] in K = [1, 3, 4, 5] (lost [1, 5], rates < 0 at the target): Lemma 2.1, A_KK VL-stable with D = diag(1//1, 11//20, 43//100, 49//10000)
connection F[3, 4] -> F[2, 3, 4] in K = [2, 3, 4] (no species lost): Lemma 2.1, A_KK VL-stable with D = diag(33//100, 1//1, 17//25)
connection F[2, 3, 4] -> F[1, 2, 3] in K = [1, 2, 3, 4] (lost [4], rates < 0 at the target): Lemma 2.1, A_KK VL-stable with D = diag(1//1, 1//1, 59//100, 19//50)
simple cycle, invaders [5, 4, 2, 1]; characteristic matrix C = ["1665252054//1089877375" "-468875302//1089877375" "0//1" "0//1"; "0//1" "12842222//9998875" "-1674554317//235973450" "0//1"; "-109//125" "0//1" "3//2" "-13470868//14088085"; "-109//125" "0//1" "0//1" "2261854141//3071202530"]
rho(D^-1 N) = 1.2296 > 1; certificate q = (229//1000, 1//1, 223//1000, 11//50) >> 0 with C q = (-43766290817//544938687500, -70349173491//235973450000, -4837945659//64036750000, -131448158853//3490002875000) << 0
CERTIFIED: asymptotically stable heteroclinic cycle, interior equilibrium; not permanent

=== M4:  n = 5, cycle {2,4} -> {2,4,5} -> {2,3,5} -> {1,3,5} -> {1,3,4}
sign pattern of A: -0+00/0-++0/-0-++/0-0-0/00-0- (the stated motif)
(C1), (C2): nonzero cycles (1,3) = -4047566593//62500000, (2,4) = -3518884737//1250000, (2,3,4) = -1586120789887209//312500000000, (3,5) = -102784164399//5000000000000; each negative with one negative entry
-A is a P-matrix: all 31 principal minors positive
interior equilibrium x* = ["2387433332568920042804675304906329753//27475155889000817078032042436664440", "1714281632816132403161431382000000//686878897225020426950801060916611", "13750212584940661384315441495549870//686878897225020426950801060916611", "9734671229165988999798426284813725//2747515588900081707803204243666444", "4644925752007341922327834341970643150//686878897225020426950801060916611"] > 0
F[2, 4] = ["8717457910000000//3518884738175809", "104429590669255775//14075538952703236"]; rates λ1 = -131381//100000, λ3 = -98200406098335371673//879721184543952250, λ5 = 68337//200; invader 5; internally stable (Routh-Hurwitz)
F[2, 4, 5] = ["8717457910000000//3518884738175809", "104429590669255775//14075538952703236", "569475000//81379"]; rates λ1 = -131381//100000, λ3 = 39765203119378953001717467//286363321108009160611000; invader 3; internally stable (Routh-Hurwitz)
F[2, 3, 5] = ["471332804295112510000000//1480244946209359", "56785049460000//368862433643", "46667042775000//8996644723"]; rates λ1 = 341000274139387149017//36886243364300000, λ4 = -4649749924288925891834718467//148024494620935900; invader 1; internally stable (Routh-Hurwitz)
F[1, 3, 5] = ["341000274139387149017//5780002895134615160", "1964975963267718430//144500072378365379", "988073235101288340350//144500072378365379"]; rates λ2 = -19735554636146174801863//144500072378365379000, λ4 = 24787//100; invader 4; internally stable (Routh-Hurwitz)
F[1, 3, 4] = ["83457649554345209749//19105611195258520", "480152201797697810//477640279881463", "619675//1172"]; rates λ2 = 9758509146439746052279//477640279881463000, λ5 = -11254264848249679705647//47764027988146300000; invader 2; internally stable (Routh-Hurwitz)
connection F[2, 4] -> F[2, 4, 5] in K = [2, 4, 5] (no species lost): Lemma 2.1, A_KK VL-stable with D = diag(1//1, 14463//50000, 13189//1000000)
connection F[2, 4, 5] -> F[2, 3, 5] in K = [2, 3, 4, 5] (lost [4], rates < 0 at the target): Lemma 3.2, A_KK not VL by our search; face invasion graph: 9 vertices, 19 edges, acyclic, all rates nonzero; A_JJ VL-stable with D = diag(21//5000000000, 1//1, 31//500)
connection F[2, 3, 5] -> F[1, 3, 5] in K = [1, 2, 3, 5] (lost [2], rates < 0 at the target): Lemma 2.1, A_KK VL-stable with D = diag(9//500, 41//10000000000, 1//1, 63//1000)
connection F[1, 3, 5] -> F[1, 3, 4] in K = [1, 3, 4, 5] (lost [5], rates < 0 at the target): Lemma 2.1, A_KK VL-stable with D = diag(11//1000000, 63//100000, 1//1, 39//1000000)
connection F[1, 3, 4] -> F[2, 4] in K = [1, 2, 3, 4] (lost [1, 3], rates < 0 at the target): Lemma 3.2, A_KK not VL by our search; face invasion graph: 5 vertices, 6 edges, acyclic, all rates nonzero; A_JJ VL-stable with D = diag(1//1, 14463//50000)
simple cycle, invaders [5, 3, 1, 4, 2]; characteristic matrix C = ["68337//200" "-98200406098335371673//879721184543952250" "-131381//100000" "0//1" "0//1"; "0//1" "39765203119378953001717467//286363321108009160611000" "-131381//100000" "0//1" "0//1"; "0//1" "0//1" "341000274139387149017//36886243364300000" "-4649749924288925891834718467//148024494620935900" "0//1"; "0//1" "0//1" "0//1" "24787//100" "-19735554636146174801863//144500072378365379000"; "-11254264848249679705647//47764027988146300000" "0//1" "0//1" "0//1" "9758509146439746052279//477640279881463000"]
rho(D^-1 N) = 3.1929 > 1; certificate q = (151//100000, 37//12500, 1//1, 47//50000000, 109//20000000) >> 0 with C q = (-397029006710401246266917//351888473817580900000000, -807881230223599420053919399//894885378462528626909375000, -150116541435511485465970717949//7401224731046795000000000, -1477811476059935035339743//2890001447567307580000000000, -2335110487209470951406983//9552805597629260000000000) << 0
CERTIFIED: asymptotically stable heteroclinic cycle, interior equilibrium; not permanent

=== M1, normalised: diagonal -1, entries of modulus <= 6, loop ratio 27:  n = 5, cycle {1,3} -> {1,3,4} -> {1,2,4} -> {1,2,5}
sign pattern of A: -++00/--0+0/-0-00/000--/0+00- (the stated motif)
(C1), (C2): nonzero cycles (1,2) = -9//1, (1,3) = -36//1, (2,4,5) = -27//1; each negative with one negative entry
-A is a P-matrix: all 31 principal minors positive
interior equilibrium x* = ["3283//1045", "432//1045", "157//1045", "292//1045", "251//1045"] > 0
F[1, 3] = ["115//37", "13//37"]; rates λ2 = -12//37, λ4 = 1//1, λ5 = -1//1; invader 4; internally stable (Routh-Hurwitz)
F[1, 3, 4] = ["115//37", "13//37", "1//1"]; rates λ2 = 99//37, λ5 = -1//1; invader 2; internally stable (Routh-Hurwitz)
F[1, 2, 4] = ["37//10", "9//10", "1//1"]; rates λ3 = -16//5, λ5 = 17//10; invader 5; internally stable (Routh-Hurwitz)
F[1, 2, 5] = ["14//5", "3//5", "4//5"]; rates λ3 = 11//5, λ4 = -7//5; invader 3; internally stable (Routh-Hurwitz)
connection F[1, 3] -> F[1, 3, 4] in K = [1, 3, 4] (no species lost): Lemma 2.1, A_KK VL-stable with D = diag(1//1, 1//1, 1//1)
connection F[1, 3, 4] -> F[1, 2, 4] in K = [1, 2, 3, 4] (lost [3], rates < 0 at the target): Lemma 2.1, A_KK VL-stable with D = diag(1//5, 1//5, 17//100, 1//1)
connection F[1, 2, 4] -> F[1, 2, 5] in K = [1, 2, 4, 5] (lost [4], rates < 0 at the target): Lemma 3.2, A_KK not VL by our search; face invasion graph: 10 vertices, 26 edges, acyclic, all rates nonzero; A_JJ VL-stable with D = diag(1//1, 1//1, 1//5)
connection F[1, 2, 5] -> F[1, 3] in K = [1, 2, 3, 5] (lost [2, 5], rates < 0 at the target): Lemma 2.1, A_KK VL-stable with D = diag(1//1, 1//1, 99//100, 1//5)
simple cycle, invaders [4, 2, 5, 3]; characteristic matrix C = ["1//1" "-12//37" "-1//1" "0//1"; "0//1" "99//37" "-1//1" "0//1"; "0//1" "0//1" "17//10" "-16//5"; "-7//5" "0//1" "0//1" "11//5"]
rho(D^-1 N) = 1.0997 > 1; certificate q = (1//1, 337//1000, 991//1000, 579//1000) >> 0 with C q = (-3711//37000, -413//4625, -1681//10000, -631//5000) << 0
CERTIFIED: asymptotically stable heteroclinic cycle, interior equilibrium; not permanent

=== M1 + species 6 harming 5, r >> 0:  n = 6, cycle {1,3,6} -> {1,3,4,6} -> {1,2,4,6} -> {1,2,5,6}
sign pattern of A: -++000/--0+00/-0-000/000--0/0+00--/00000- (the stated motif)
(C1), (C2): nonzero cycles (1,2) = -2//1, (1,3) = -2//1, (2,4,5) = -3456//1; each negative with one negative entry
-A is a P-matrix: all 63 principal minors positive
interior equilibrium x* = ["24797//10376", "1759//10376", "6331//10376", "229//1297", "89//2594", "1//1"] > 0
F[1, 3, 6] = ["7//3", "2//3", "1//1"]; rates λ2 = -5//3, λ4 = 1//1, λ5 = -2//1; invader 4; internally stable (Routh-Hurwitz)
F[1, 3, 4, 6] = ["7//3", "2//3", "1//1", "1//1"]; rates λ2 = 31//3, λ5 = -2//1; invader 2; internally stable (Routh-Hurwitz)
F[1, 2, 4, 6] = ["17//4", "13//4", "1//1", "1//1"]; rates λ3 = -5//4, λ5 = 37//1; invader 5; internally stable (Routh-Hurwitz)
F[1, 2, 5, 6] = ["5//4", "1//4", "1//1", "1//1"]; rates λ3 = 7//4, λ4 = -23//1; invader 3; internally stable (Routh-Hurwitz)
connection F[1, 3, 6] -> F[1, 3, 4, 6] in K = [1, 3, 4, 6] (no species lost): Lemma 2.1, A_KK VL-stable with D = diag(7//10, 1//1, 39//50, 1//1)
connection F[1, 3, 4, 6] -> F[1, 2, 4, 6] in K = [1, 2, 3, 4, 6] (lost [3], rates < 0 at the target): Lemma 2.1, A_KK VL-stable with D = diag(27//500, 27//1000, 3//40, 1//1, 21//50)
connection F[1, 2, 4, 6] -> F[1, 2, 5, 6] in K = [1, 2, 4, 5, 6] (lost [4], rates < 0 at the target): Lemma 3.2, A_KK not VL by our search; face invasion graph: 22 vertices, 116 edges, acyclic, all rates nonzero; A_JJ VL-stable with D = diag(1//1, 1//1, 11//500, 1//1)
connection F[1, 2, 5, 6] -> F[1, 3, 6] in K = [1, 2, 3, 5, 6] (lost [2, 5], rates < 0 at the target): Lemma 2.1, A_KK VL-stable with D = diag(1//1, 1//1, 1//1, 21//1000, 1//1)
simple cycle, invaders [4, 2, 5, 3]; characteristic matrix C = ["1//1" "-5//3" "-2//1" "0//1"; "0//1" "31//3" "-2//1" "0//1"; "0//1" "0//1" "37//1" "-5//4"; "-23//1" "0//1" "0//1" "7//4"]
rho(D^-1 N) = 1.0099 > 1; certificate q = (48//625, 641//100000, 67//2000, 1//1) >> 0 with C q = (-53//60000, -229//300000, -21//2000, -41//2500) << 0
CERTIFIED: asymptotically stable heteroclinic cycle, interior equilibrium; not permanent

ALL CERTIFICATES VERIFIED


==> anc/hks_fill_signs.jl <==
# Supplementary script for "A five-species counterexample to the Hofbauer-Kon-Saito conjecture on qualitative
# permanence", Section 5 (after Corollary 5.2): which zero entries of the matrix A of Theorem 1.2 can be filled, and
# with which signs, so that (C1) and (C2) still hold? Enumerates all 3^13 sign fillings of the 13 off-diagonal zeros
# and checks (C1) and (C2) by listing all cycles. Standard library only; tested with Julia 1.13.
# Run:  julia hks_fill_signs.jl      (about ten seconds)
A = [-1 1 2 0 0; -2 -2 0 12 0; -1 0 -1 0 0; 0 0 0 -1 -24; 0 12 0 0 -1]; S0 = Int.(sign.(A)); n = 5
zeros_ = [(i, j) for i in 1:n, j in 1:n if i != j && S0[i, j] == 0]
perms(v) = length(v) <= 1 ? [copy(v)] : [[v[i]; p] for i in eachindex(v) for p in perms(deleteat!(copy(v), i))]
CYC = Vector{Int}[]
for m in 1:(1 << n) - 1
    s = [i for i in 1:n if (m >> (i - 1)) & 1 == 1]; length(s) >= 2 || continue
    for p in perms(s[2:end]); push!(CYC, [s[1]; p]); end
end
function region2(S)
    for c in CYC
        e = [S[c[t], c[mod1(t + 1, length(c))]] for t in eachindex(c)]
        all(!=(0), e) || continue
        (prod(e) < 0 && count(<(0), e) == 1) || return false
    end
    return true
end
ok = 0; single = Dict{Tuple{Int,Int},Vector{Int}}(); maxfill = 0
for code in 0:3^length(zeros_) - 1
    S = copy(S0); c = code; nf = 0
    for (i, j) in zeros_
        d = c % 3; c ÷= 3; S[i, j] = d == 0 ? 0 : d == 1 ? 1 : -1; nf += d != 0
    end
    region2(S) || continue
    global ok += 1; global maxfill = max(maxfill, nf)
end
for (i, j) in zeros_
    single[(i, j)] = [s for s in (-1, 1) if (S = copy(S0); S[i, j] = s; region2(S))]
end
println("zeros of A: ", zeros_)
println("fillings (including none) keeping (C1) and (C2): $ok of $(3^length(zeros_)); at most $maxfill zeros filled at once")
println("single entries and the signs allowed alone:")
for (i, j) in zeros_; println("   a$i$j: ", isempty(single[(i, j)]) ? "none" : join(single[(i, j)] .|> (s -> s > 0 ? "+" : "-"), ", ")); end
# the reciprocal entries of the loop: a42, a25, a54
for fill in Iterators.product((-1, 0, 1), (-1, 0, 1), (-1, 0, 1))
    S = copy(S0); S[4, 2], S[2, 5], S[5, 4] = fill
    region2(S) && println("   loop reciprocals (a42, a25, a54) = ", fill, " allowed")
end
println("ALL CHECKS DONE")


==> anc/hks_fill_signs_expected_output.txt <==
zeros of A: [(4, 1), (5, 1), (3, 2), (4, 2), (2, 3), (4, 3), (5, 3), (1, 4), (3, 4), (5, 4), (1, 5), (2, 5), (3, 5)]
fillings (including none) keeping (C1) and (C2): 223 of 1594323; at most 6 zeros filled at once
single entries and the signs allowed alone:
   a41: -
   a51: +
   a32: +
   a42: -
   a23: +
   a43: +
   a53: none
   a14: none
   a34: none
   a54: +
   a15: +
   a25: -
   a35: +
   loop reciprocals (a42, a25, a54) = (-1, -1, 0) allowed
   loop reciprocals (a42, a25, a54) = (0, -1, 0) allowed
   loop reciprocals (a42, a25, a54) = (-1, 0, 0) allowed
   loop reciprocals (a42, a25, a54) = (0, 0, 0) allowed
   loop reciprocals (a42, a25, a54) = (0, -1, 1) allowed
   loop reciprocals (a42, a25, a54) = (-1, 0, 1) allowed
   loop reciprocals (a42, a25, a54) = (0, 0, 1) allowed
ALL CHECKS DONE


==> anc/hks_note_checks.jl <==
# Verification script for "A five-species counterexample to the Hofbauer-Kon-Saito conjecture on qualitative
# permanence". Redoes every number of Section 4 (Proof of the main theorem) in exact rational arithmetic, including
# the structural acyclicity argument of (d)(ii) and the loop gain of (e), and asserts each check;
# the last line printed is "ALL HAND CHECKS PASSED". Standard library only; tested with Julia 1.13.
# Run:  julia hks_note_checks.jl
using LinearAlgebra
R = Rational{BigInt}
r = R[1, 3, 3, 1, -2]
A = R[-1 1 2 0 0; -2 -2 0 12 0; -1 0 -1 0 0; 0 0 0 -1 -24; 0 12 0 0 -1]
n = 5
supp(m) = [i for i in 1:n if (m >> (i - 1)) & 1 == 1]
eq(I) = (x = zeros(R, n); isempty(I) || (x[I] = -(A[I, I] \ r[I])); x)
rate(x) = r + A * x

"Coefficients c_0, ..., c_k of det(sI - M), c_k = 1 (Faddeev-LeVerrier, exact for rational M)."
function charpoly(M)
    k = size(M, 1); c = zeros(eltype(M), k + 1); c[k + 1] = 1; N = zero(M)
    for m in 1:k
        N = M * N + c[k - m + 2] * I(k)
        c[k - m + 1] = -tr(M * N) / m
    end
    return c
end
"Routh-Hurwitz: all roots of p(s) = sum c[t+1] s^t (c monic) have negative real part, decided exactly."
function hurwitz(c)
    k = length(c) - 1; a = [c[k + 1 - t] for t in 0:k]       # a_0 = 1 (leading), ..., a_k
    any(<=(0), a) && return false
    H = [(0 <= 2j - i <= k ? a[2j - i + 1] : zero(a[1])) for i in 1:k, j in 1:k]
    return all(det(H[1:p, 1:p]) > 0 for p in 1:k)
end
polystr(c) = join(["(" * string(c[t + 1]) * ")s^" * string(t) for t in length(c)-1:-1:0 if c[t + 1] != 0], " + ")
# (C1), (C2): every nonzero cycle of A is negative with exactly one negative entry
perms(v) = length(v) <= 1 ? [copy(v)] : [[v[i]; p] for i in eachindex(v) for p in perms(deleteat!(copy(v), i))]
cyc = Tuple{Vector{Int},R}[]
for m in 1:31
    S = supp(m); length(S) >= 2 || continue
    for p in perms(S[2:end])
        c = [S[1]; p]; e = [A[c[t], c[mod1(t + 1, length(c))]] for t in eachindex(c)]
        all(!=(0), e) && push!(cyc, (c, prod(e)))
        all(!=(0), e) && @assert prod(e) < 0 && count(<(0), e) == 1
    end
end
println("nonzero cycles of A: ", cyc)
# interior equilibrium
xs = -(A \ r); @assert all(xs .> 0); println("x* = ", xs, " = ", xs .* 10376, " / 10376")
# the cycle
SUP = [[1, 3], [1, 3, 4], [1, 2, 4], [1, 2, 5]]; JS = [4, 2, 5, 3]
for (k, I) in enumerate(SUP)
    x = eq(I); λ = rate(x); @assert all(x[I] .> 0)
    @assert λ[JS[k]] > 0 && all(λ[j] < 0 for j in 1:n if !(j in I) && j != JS[k])
    # internal stability: diag(x_I) A_II is Hurwitz, by the Routh-Hurwitz criterion in exact arithmetic
    M = Diagonal(x[I]) * A[I, I]; c = charpoly(M)
    @assert hurwitz(c)
    println("F", I, " = ", x[I], "  rates ", [(j, λ[j]) for j in 1:n if !(j in I)],
            "  char. poly. of diag(x)A_II: ", polystr(c), " (Hurwitz)")
end
# simple diagonal VL certificates: D A + A^T D negative definite (Sylvester on the negative)
pd(M) = all(det(M[1:p, 1:p]) > 0 for p in 1:size(M, 1))
for (K, d) in (([1, 3, 4], R[1, 2, 1]), ([1, 2, 3, 4], R[1, 1//2, 2, 10]), ([1, 2, 3, 5], R[1, 1//2, 2, 1//48]),
               ([1, 2, 5], R[1, 1//2, 1//48]))
    D = Diagonal(d); S = -(D * A[K, K] + A[K, K]' * D)
    @assert pd(S); println("VL on ", K, " with D = diag", Tuple(d), ":  -(DA+A'D) = ", S)
end
# face {1,2,4,5}: feasible equilibria, rates, invasion graph; the structural argument of (d)(ii)
K = [1, 2, 4, 5]; V = Dict{Vector{Int},Vector{R}}()
for m in 0:15
    L = [K[t] for t in 1:4 if (m >> (t - 1)) & 1 == 1]
    length(L) == 4 && continue
    !isempty(L) && det(A[L, L]) == 0 && continue
    x = eq(L); all(x[L] .> 0) || continue; V[L] = rate(x)
end
xK = -(A[K, K] \ r[K]); println("equilibrium with support K: ", xK, " (feasible: ", all(xK .> 0), ")")
@assert all(V[L][i] != 0 for L in keys(V) for i in setdiff(K, L))
println("face {1,2,4,5}, certificate of (d)(ii): at every vertex T,")
for T in sort(collect(keys(V)); by = L -> (length(L), L))
    facts = String[]
    1 in T || (@assert V[T][1] > 0; push!(facts, "λ1 = $(V[T][1]) > 0"))                   # species 1 is never lost
    2 in T || (@assert eq(T)[1] <= 1 && V[T][2] >= 1; push!(facts, "x1 = $(eq(T)[1]) <= 1, λ2 = $(V[T][2]) >= 1"))
    5 in T && (@assert 2 in T; push!(facts, "5 present => 2 present"))                     # 5 needs 2
    (2 in T && !(5 in T)) && (@assert eq(T)[2] >= 1 // 4 && V[T][5] >= 1; push!(facts, "x2 = $(eq(T)[2]) >= 1/4, λ5 = $(V[T][5]) >= 1"))
    println("   T = ", T, ":  ", join(facts, ";  "))
end
@assert [eq(T)[2] for T in ([2], [1, 2], [2, 4], [1, 2, 4])] == R[3 // 2, 1 // 4, 15 // 2, 13 // 4]
E = [(S, T) for S in keys(V) for T in keys(V) if S != T && all(V[S][j] > 0 for j in setdiff(T, S)) && all(V[T][i] < 0 for i in setdiff(S, T))]
@assert all(issubset(intersect(S, [1, 2, 5]), T) for (S, T) in E)  # 1, 2, 5 are never lost along an edge
println("   hence S ∩ {1,2,5} ⊆ T along each of the ", length(E), " edges")
"Kahn's algorithm: true iff the digraph (vertices Vs, edges E) is acyclic."
function acyclic(Vs, E)
    indeg = Dict(L => count(e -> e[2] == L, E) for L in Vs); queue = [L for L in Vs if indeg[L] == 0]; seen = 0
    while !isempty(queue)
        S = pop!(queue); seen += 1
        for (S2, T) in E; S2 == S && (indeg[T] -= 1; indeg[T] == 0 && push!(queue, T)); end
    end
    return seen == length(Vs)
end
@assert acyclic(collect(keys(V)), E)
println("face {1,2,4,5}: ", length(V), " feasible equilibria, ", length(E), " IG edges; 1, 2, 5 never lost; acyclic")
for L in sort(collect(keys(V)); by = L -> (length(L), L)); println("   F", L, " = ", eq(L)[L], ", rates ", [(i, V[L][i]) for i in setdiff(K, L)]); end
# characteristic matrix (rows F_k, columns invaders 4,2,5,3) and the vector p
C = [!(JS[p] in SUP[k]) ? rate(eq(SUP[k]))[JS[p]] : zero(R) for k in 1:4, p in 1:4]
p = -R[200, 17, 88, 2620]
println("C = ", C, "\nleading minors ", [det(C[1:q, 1:q]) for q in 1:4], "\nC p = ", C * p)
@assert all(C * p .> 0) && all(p .< 0)
# loop gain: det C = c1 c2 c3 c4 (1 - g)
c1, α, β = C[1, 1], -C[1, 2], -C[1, 3]; c2, γ = C[2, 2], -C[2, 3]; c3, δ = C[3, 3], -C[3, 4]; c4, ε = C[4, 4], -C[4, 1]
g = (ε / c4) * (δ / c3) * (β / c1 + α * γ / (c1 * c2))
@assert g == 8280 // 8029 && det(C) == c1 * c2 * c3 * c4 * (1 - g) && g > 1
println("loop gain g = ", g, " > 1;  det C = c1 c2 c3 c4 (1 - g) = ", det(C))
# face {1,2,4,5} is not VL: the one-way loop 2 -> 4 -> 5 -> 2 violates the secant condition (ratio > 8)
println("secant ratio |a24 a45 a52| / |a22 a44 a55| = ", abs(A[2, 4] * A[4, 5] * A[5, 2]) // abs(A[2, 2] * A[4, 4] * A[5, 5]), " > 8")
println("ALL HAND CHECKS PASSED")


==> anc/hks_rcone.jl <==
# Supplementary script for "A five-species counterexample to the Hofbauer-Kon-Saito conjecture on qualitative
# permanence", Section 5 (Robustness and the set of growth rates). Standard library only; tested with Julia 1.13.
# Run:  julia hks_rcone.jl [N=200000]      (about a minute)
#
# Convention of the article: f = r + A x. For every A~ in the sign class Q_A, the proof of Section 4 needs only
#   (b) F13, F134, F124, F125 feasible, with the invasion-rate signs of the table in Section 4(c)
#       (internal stability, and VL-stability of the faces {1,3,4}, {1,2,3,4}, {1,2,3,5}, {1,2,5}, hold for
#       every A~ in Q_A);
#   (c) the inequalities (K) of the face K = {1,2,4,5}: r1 > 0, r2 > |a21| r1 / |a11|, r5 < 0, lambda5(F12) > 0
#       (and nonzero invasion rates in that face, which hold with probability 1 for random r);
#   (d) loop gain g = (eps/c4)(delta/c3)(beta/c1 + alpha gamma/(c1 c2)) > 1, i.e. det C < 0;
#   (a) interior equilibrium x* = -A~^{-1} r > 0.
# For fixed A~ these define an open cone R(A~) of growth vectors. The script
#   1. checks (a)-(d) exactly for the article's (A, r);
#   2. checks the soundness of (K): for random (A~, r) in Q_A satisfying (K), the invasion graph of the face
#      {1,2,4,5} is acyclic (exact rational arithmetic);
#   3. estimates the share of R(A) among directions r uniform on the sphere S^4 (Monte Carlo);
#   4. the same for A~ with each magnitude of A multiplied by exp(U(-s, s)), s = 0.5, 1, 2;
#   5. for the article's A: the facets and extreme rays of the polyhedral part of R(A) (exact), and a box around an
#      integer centre certified to lie in R(A) (exact interval bounds on g);
#   6. the smallest loop ratio found by random search for which (a)-(d) hold (at least 8 by Proposition 5.3).
using LinearAlgebra, Random
N = length(ARGS) >= 1 ? parse(Int, ARGS[1]) : 200000
A0 = [-1 1 2 0 0; -2 -2 0 12 0; -1 0 -1 0 0; 0 0 0 -1 -24; 0 12 0 0 -1]
r0 = [1, 3, 3, 1, -2]

function eqm(A, r, I)
    x = zeros(eltype(A), 5); x[I] = -(A[I, I] \ r[I]); x
end
"Named tuple of the conditions (b) = P, (c) = K (without the nonzero-rate clause), (d) = G, (a) = X, and g."
function conds(A, r)
    T = promote_type(eltype(A), eltype(r)); A = T.(A); r = T.(r)
    xs = -(A \ r); X = all(xs .> 0)
    F13, F134, F124, F125, F12 = eqm(A, r, [1, 3]), eqm(A, r, [1, 3, 4]), eqm(A, r, [1, 2, 4]), eqm(A, r, [1, 2, 5]), eqm(A, r, [1, 2])
    feas = all(F13[[1, 3]] .> 0) && all(F134[[1, 3, 4]] .> 0) && all(F124[[1, 2, 4]] .> 0) && all(F125[[1, 2, 5]] .> 0)
    l13, l134, l124, l125 = r + A * F13, r + A * F134, r + A * F124, r + A * F125
    P = feas && l13[4] > 0 && l13[2] < 0 && l13[5] < 0 && l134[2] > 0 && l134[5] < 0 &&
        l124[5] > 0 && l124[3] < 0 && l125[3] > 0 && l125[4] < 0
    K = r[1] > 0 && r[2] + A[2, 1] * r[1] / (-A[1, 1]) > 0 && r[5] < 0 && (r + A * F12)[5] > 0
    c1, α, β = l13[4], -l13[2], -l13[5]; c2, γ = l134[2], -l134[5]; c3, δ = l124[5], -l124[3]; c4, ε = l125[3], -l125[4]
    g = P ? (ε / c4) * (δ / c3) * (β / c1 + α * γ / (c1 * c2)) : zero(T)
    C = [c1 -α -β 0; 0 c2 -γ 0; 0 0 c3 -δ; -ε 0 0 c4]
    return (P = P, K = K, G = P && g > 1, X = X, g = g, detC = P ? det(C) : zero(T), all = P && K && g > 1 && X)
end

"Invasion graph of the face system on K (exact): (acyclic, all rates at feasible equilibria nonzero)."
function face_ig(A, r, K)
    V = Dict{Vector{Int},Vector{eltype(A)}}()
    for m in 0:(1 << length(K)) - 2
        L = [K[t] for t in eachindex(K) if (m >> (t - 1)) & 1 == 1]
        x = zeros(eltype(A), 5)
        if !isempty(L)
            det(A[L, L]) == 0 && continue
            x[L] = -(A[L, L] \ r[L]); all(x[L] .> 0) || continue
        end
        V[L] = r + A * x
    end
    nz = all(V[L][i] != 0 for L in keys(V) for i in setdiff(K, L))
    E = [(S, T) for S in keys(V) for T in keys(V) if S != T && all(V[S][j] > 0 for j in setdiff(T, S)) &&
         all(V[T][i] < 0 for i in setdiff(S, T))]
    indeg = Dict(L => count(e -> e[2] == L, E) for L in keys(V)); queue = [L for L in keys(V) if indeg[L] == 0]; seen = 0
    while !isempty(queue)
        S = pop!(queue); seen += 1
        for (S2, T) in E; S2 == S && (indeg[T] -= 1; indeg[T] == 0 && push!(queue, T)); end
    end
    return seen == length(V), nz
end

println("1. the article's (A, r), exact")
c = conds(Rational{BigInt}.(A0), Rational{BigInt}.(r0))
@assert c.all && c.g == 8280 // 8029 && c.detC == -251 // 12
println("   (a)-(d) hold;  g = $(c.g) = $(round(Float64(c.g); digits = 4));  det C = $(c.detC)")

mask = A0 .!= 0
randA(rng, s) = A0 .* exp.(s .* (2 .* rand(rng, 5, 5) .- 1)) .* mask
randr(rng) = (v = randn(rng, 5); v / norm(v))
qrat(x) = Rational{BigInt}(rationalize(BigInt, round(x; sigdigits = 8)))

println("2. soundness of (K): random (A~, r) in Q_A with (K) -> invasion graph of the face {1,2,4,5} acyclic (exact)")
let rng = MersenneTwister(11), tested = 0, bad = 0
    while tested < 3000
        A = randA(rng, 1.5); r = randr(rng)
        conds(A, r).K || continue
        Aq = qrat.(A); rq = qrat.(r)
        conds(Aq, rq).K || continue
        acyc, nz = face_ig(Aq, rq, [1, 2, 4, 5])
        nz || continue
        tested += 1; acyc || (bad += 1)
    end
    @assert bad == 0
    println("   $tested tested, $bad with a cycle")
end

function census(sampleA, rng, N)
    cnt = Dict(k => 0 for k in (:X, :all)); gs = Float64[]; impl = true
    for _ in 1:N
        A = sampleA(rng); r = randr(rng); c = conds(A, r)
        c.X && (cnt[:X] += 1); c.all && (cnt[:all] += 1)
        (c.P && c.K && c.G && !c.X) && (impl = false)
        (c.P && c.K && c.X) && push!(gs, Float64(c.g))
    end
    f(x) = round(100x; sigdigits = 3)
    println("   interior equilibrium: $(f(cnt[:X] / N))% of directions;  R: $(f(cnt[:all] / N))% of directions " *
            "[$(cnt[:all]) of $N], i.e. $(f(cnt[:all] / max(cnt[:X], 1)))% of those with an interior equilibrium")
    println("   (b)-(d) implied (a) in every sample: $impl;  max g over samples with (a)-(c): $(round(maximum(gs); sigdigits = 3))")
end
println("3. directions r uniform on S^4, A~ = A (N = $N)")
census(rng -> A0, MersenneTwister(1), N)
for s in (0.5, 1.0, 2.0)
    println("4. A~ with each magnitude multiplied by exp(U(-$s, $s)), r uniform on S^4 (N = $N)")
    census(rng -> randA(rng, s), MersenneTwister(2), N)
end

# 5. explicit description of R(A) for the article's A. All conditions except (d) are linear forms c.r > 0.
println("5. R(A) for the article's A: the linear conditions, their facets, and a certified box")
Q = Rational{BigInt}; Aq = Q.(A0)
"Linear form of a quantity that is linear in r: its values on the unit vectors."
lform(f) = [f(Q.(1:5 .== i)) for i in 1:5]
eqr(r, I) = eqm(Aq, r, I); rate(r, I) = r + Aq * eqr(r, I)
LIN = Pair{String,Vector{Q}}[]
for i in 1:5; push!(LIN, "x*_$i" => lform(r -> -(Aq \ r)[i])); end
for (I, nm) in (([1, 3], "F13"), ([1, 3, 4], "F134"), ([1, 2, 4], "F124"), ([1, 2, 5], "F125")), i in I
    push!(LIN, "$(nm)_$i" => lform(r -> eqr(r, I)[i]))
end
for (I, nm, j, s) in (([1, 3], "F13", 4, 1), ([1, 3], "F13", 2, -1), ([1, 3], "F13", 5, -1), ([1, 3, 4], "F134", 2, 1),
                       ([1, 3, 4], "F134", 5, -1), ([1, 2, 4], "F124", 5, 1), ([1, 2, 4], "F124", 3, -1),
                       ([1, 2, 5], "F125", 3, 1), ([1, 2, 5], "F125", 4, -1))
    push!(LIN, (s > 0 ? "" : "-") * "λ$(j)($nm)" => lform(r -> s * rate(r, I)[j]))
end
push!(LIN, "r1" => lform(r -> r[1]), "r2-2r1" => lform(r -> r[2] - 2r[1]), "-r5" => lform(r -> -r[5]),
      "λ5(F12)" => lform(r -> rate(r, [1, 2])[5]))
cs = [c for (_, c) in LIN]; nL = length(cs)
# extreme rays: one-dimensional kernels of 4 of the forms, inside the cone
nullvec(M) = (F = M[:, 1:4] \ (-M[:, 5]); v = [F; one(Q)]; M * v == zeros(Q, 4) ? v : nothing)
function kernel1(M)                                     # exact 1-dim kernel of a 4x5 rational matrix of rank 4
    for p in 1:5
        idx = setdiff(1:5, p); Mp = M[:, idx]
        det(Mp) == 0 && continue
        v = zeros(Q, 5); v[p] = 1; v[idx] = Mp \ (-M[:, p]); return v
    end
    return nothing
end
rays = Vector{Q}[]
for a in 1:nL, b in a+1:nL, c in b+1:nL, d in c+1:nL
    M = reduce(vcat, (cs[t]' for t in (a, b, c, d)))
    v = kernel1(M); v === nothing && continue
    for w in (v, -v)
        if all(dot(ct, w) >= 0 for ct in cs)
            w = w ./ maximum(abs.(w)); any(u -> u == w, rays) || push!(rays, w)
        end
    end
end
rk(V) = isempty(V) ? 0 : rank(Float64.(reduce(hcat, V)))
intform(c) = (c = c ./ maximum(abs.(c)); c = c .* lcm(denominator.(c)); BigInt.(c .// gcd(numerator.(c))))
facets = Dict{Vector{BigInt},Vector{String}}()
for k in 1:nL
    rk([w for w in rays if dot(cs[k], w) == 0]) == 4 || continue
    push!(get!(facets, intform(cs[k]), String[]), LIN[k][1])
end
println("   $(nL) linear conditions; the polyhedral cone has $(length(rays)) extreme rays and $(length(facets)) facets:")
for (c, nms) in facets
    println("     ", join(["$(c[i] == 1 ? "" : c[i] == -1 ? "-" : string(c[i]))r$i" for i in 1:5 if c[i] != 0], " + "),
            " > 0   (", join(nms, ", "), ")")
end
println("   extreme rays (scaled to max |r_i| = 1):")
for w in rays; println("     (", join(string.(w), ", "), ")"); end
# a certified box around an integer centre: linear forms by their l1-norms, g by monotone interval bounds
gforms = (c1 = lform(r -> rate(r, [1, 3])[4]), α = lform(r -> -rate(r, [1, 3])[2]), β = lform(r -> -rate(r, [1, 3])[5]),
          c2 = lform(r -> rate(r, [1, 3, 4])[2]), γ = lform(r -> -rate(r, [1, 3, 4])[5]), c3 = lform(r -> rate(r, [1, 2, 4])[5]),
          δ = lform(r -> -rate(r, [1, 2, 4])[3]), c4 = lform(r -> rate(r, [1, 2, 5])[3]), ε = lform(r -> -rate(r, [1, 2, 5])[4]))
function boxok(rc, ρ)
    all(dot(c, rc) - ρ * sum(abs, c) > 0 for c in cs) || return false
    lo(k) = dot(gforms[k], rc) - ρ * sum(abs, gforms[k]); hi(k) = dot(gforms[k], rc) + ρ * sum(abs, gforms[k])
    all(lo(k) > 0 for k in keys(gforms)) || return false
    glo = (lo(:ε) / hi(:c4)) * (lo(:δ) / hi(:c3)) * (lo(:β) / hi(:c1) + lo(:α) * lo(:γ) / (hi(:c1) * hi(:c2)))
    return glo > 1
end
function maxbox(rc)                          # largest ρ = k/10^6 * max|r_c| with boxok (bisection), rounded down
    m = maximum(abs.(rc)); lo, hi = 0, 10^6
    while hi - lo > 1
        mid = (lo + hi) ÷ 2; boxok(rc, Q(mid, 10^6) * m) ? (lo = mid) : (hi = mid)
    end
    k = lo == 0 ? 0 : (d = 10^(ndigits(lo) - 2); d = max(d, 1); lo ÷ d * d)   # two significant digits
    return Q(k, 10^6) * m
end
function bestcentre()
    best = (zero(Q), Q.(r0))
    for v in Iterators.product(ntuple(_ -> -8:8, 5)...)
        r = collect(v); conds(A0, Float64.(r)).all || continue
        rq = Q.(r); conds(Aq, rq).all || continue
        ρ = maxbox(rq); ρ / maximum(abs.(rq)) > best[1] / maximum(abs.(best[2])) && (best = (ρ, rq))
    end
    return best
end
ρ, rc = bestcentre()
@assert boxok(rc, ρ) && conds(Aq, rc).all
println("   integer centre r_c = ", Int.(rc), " (g = ", round(Float64(conds(Aq, rc).g); digits = 3), "): every r with ",
        "max|r_i - (r_c)_i| <= ", ρ, " = ", round(Float64(ρ / maximum(abs.(rc))); digits = 3), " max|r_c| satisfies all ",
        "linear conditions strictly and g > 1 (exact interval bounds)")
ρ0 = maxbox(Q.(r0)); println("   the article's r: certified box radius ", ρ0, " = ", round(Float64(ρ0 / 3); sigdigits = 2), " max|r| (g = 8280/8029 is close to 1)")

# 6. how small can the loop ratio be? (Proposition 5.3: l < 8 forces VL-stability and permanence.) Random search
#    over the magnitudes of A~ in Q_A and the direction of r, keeping (a)-(d).
println("6. smallest loop ratio l = |a24 a45 a52| / |a22 a44 a55| found with (a)-(d) (random search, 8 runs)")
loopratio(A) = abs(A[2, 4] * A[4, 5] * A[5, 2]) / abs(A[2, 2] * A[4, 4] * A[5, 5])
function minratio(seed)
    rng = MersenneTwister(seed); A = Float64.(A0); r = Float64.(r0); best = loopratio(A); σ = 0.3
    for _ in 1:40000
        A2 = A .* exp.(σ .* randn(rng, 5, 5) .* mask); r2 = r .+ σ .* randn(rng, 5) .* maximum(abs.(r))
        if conds(A2, r2).all && loopratio(A2) < best
            A, r, best = A2, r2, loopratio(A2); σ = min(σ * 1.3, 1.0)
        else
            σ = max(σ * 0.995, 0.01)
        end
    end
    return best, A
end
runs = [minratio(s) for s in 1:8]; lmin, Amin = runs[argmin(first.(runs))]
@assert lmin >= 8
println("   runs: ", join(sort([round(x[1]; sigdigits = 3) for x in runs]), ", "), ";  best l = ", round(lmin; sigdigits = 3),
        " with 2-cycle ratios ", round(abs(Amin[1, 2] * Amin[2, 1] / (Amin[1, 1] * Amin[2, 2])); sigdigits = 3), " and ",
        round(abs(Amin[1, 3] * Amin[3, 1] / (Amin[1, 1] * Amin[3, 3])); sigdigits = 3))
println("ALL CHECKS PASSED")


==> anc/hks_rcone_expected_output.txt <==
1. the article's (A, r), exact
   (a)-(d) hold;  g = 8280//8029 = 1.0313;  det C = -251//12
2. soundness of (K): random (A~, r) in Q_A with (K) -> invasion graph of the face {1,2,4,5} acyclic (exact)
   3000 tested, 0 with a cycle
3. directions r uniform on S^4, A~ = A (N = 200000)
   interior equilibrium: 5.64% of directions;  R: 0.082% of directions [164 of 200000], i.e. 1.45% of those with an interior equilibrium
   (b)-(d) implied (a) in every sample: true;  max g over samples with (a)-(c): 10.2
4. A~ with each magnitude multiplied by exp(U(-0.5, 0.5)), r uniform on S^4 (N = 200000)
   interior equilibrium: 5.54% of directions;  R: 0.067% of directions [134 of 200000], i.e. 1.21% of those with an interior equilibrium
   (b)-(d) implied (a) in every sample: true;  max g over samples with (a)-(c): 24.0
4. A~ with each magnitude multiplied by exp(U(-1.0, 1.0)), r uniform on S^4 (N = 200000)
   interior equilibrium: 5.14% of directions;  R: 0.042% of directions [84 of 200000], i.e. 0.818% of those with an interior equilibrium
   (b)-(d) implied (a) in every sample: true;  max g over samples with (a)-(c): 63.0
4. A~ with each magnitude multiplied by exp(U(-2.0, 2.0)), r uniform on S^4 (N = 200000)
   interior equilibrium: 4.19% of directions;  R: 0.026% of directions [52 of 200000], i.e. 0.62% of those with an interior equilibrium
   (b)-(d) implied (a) in every sample: true;  max g over samples with (a)-(c): 890.0
5. R(A) for the article's A: the linear conditions, their facets, and a certified box
   29 linear conditions; the polyhedral cone has 5 extreme rays and 5 facets:
     -144r1 + 72r2 + -r4 + 24r5 > 0   (-λ4(F125))
     r1 > 0   (r1)
     2r1 + r2 + -4r3 + 12r4 > 0   (-λ3(F124))
     -r5 > 0   (-λ5(F13), -λ5(F134), -r5)
     2r1 + -3r2 + 4r3 > 0   (-λ2(F13))
   extreme rays (scaled to max |r_i| = 1):
     (1//2, 1//1, 1//2, 0//1, 0//1)
     (0//1, 1//1, 3//4, 1//6, 0//1)
     (0//1, 1//72, 1//96, 1//1, 0//1)
     (0//1, 144//431, 108//431, 24//431, -1//1)
     (0//1, 4//865, 1//1, 288//865, 0//1)
   integer centre r_c = [1, 8, 7, 5, -7] (g = 4.582): every r with max|r_i - (r_c)_i| <= 68//125 = 0.068 max|r_c| satisfies all linear conditions strictly and g > 1 (exact interval bounds)
   the article's r: certified box radius 33//20000 = 0.00055 max|r| (g = 8280/8029 is close to 1)
6. smallest loop ratio l = |a24 a45 a52| / |a22 a44 a55| found with (a)-(d) (random search, 8 runs)
   runs: 14.2, 15.0, 15.3, 15.3, 15.7, 16.2, 18.1, 18.3;  best l = 14.2 with 2-cycle ratios 5.08 and 134.0
ALL CHECKS PASSED

